The large $N$ vector model with angular velocity

We study the free energy of a critical vector model at large $N$ on $S^{1}\times S^{2}$ with an angular velocity $\hat\mu$ without the singlet constraint. We study the model for which the large $N$ dynamics is controlled by the uniform saddle point of the auxiliary field arising in the Hubbard-Stratanovich transformation. The leading high-temperature behaviour is determined analytically both as an expansion about $\hat\mu r=0$ and $\hat\mu^{2}r^{2}=1$ where $r$ is the radius of the sphere. We supplement the analytic results with a numerical analysis that agrees with both the analytical expansions in their respective regimes and smoothly interpolates between them. The leading high-temperature contribution to the free energy develops a pole at $\hat\mu^{2}r^{2}=1$, in agreement with expectations from the thermal effective field theory. Its residue coincides with that of the massless free theory. Sub-leading terms, however, exhibit non-analytic dependence on the angular velocity and distinguish the critical fixed-point result from the free theory answer. The residue at the pole can also be obtained by placing the model on the pp-wave geometry. We show that the residue agrees with that obtained from the direct computation. The free energy of the model connects the non-trivial fixed point of the $O(N)$ model at $\hat\mu r=0$ to its free fixed point at $\hat\mu^2r^2=1$.

==> anc/x1_series.txt <==
Expansion about x^2 = 1 used in Figures 3 and 4
====================================================

Define
    y = 1 - x^2.

1. Thermal mass
---------------

M(x) = \tilde m(x) beta

M(x) =
  0.9624236501
+ 0.3208078834 y
+ 0.2016899688 y^2
+ 0.1504488871 y^3
+ 0.1214607512 y^4
+ 0.1026212053 y^5
+ 0.0893022576 y^6
+ 0.0793381350 y^7
+ 0.0715744272 y^8
+ 0.0653369312 y^9
+ 0.0602042426 y^10
+ 0.0558987698 y^11
+ 0.0522298390 y^12
+ O(y^13).

Equivalently,

M(x) =
  0.9624236501
+ 0.3208078834 (1-x^2)
+ 0.2016899688 (1-x^2)^2
+ 0.1504488871 (1-x^2)^3
+ 0.1214607512 (1-x^2)^4
+ 0.1026212053 (1-x^2)^5
+ 0.0893022576 (1-x^2)^6
+ 0.0793381350 (1-x^2)^7
+ 0.0715744272 (1-x^2)^8
+ 0.0653369312 (1-x^2)^9
+ 0.0602042426 (1-x^2)^10
+ 0.0558987698 (1-x^2)^11
+ 0.0522298390 (1-x^2)^12
+ O((1-x^2)^13).

Coefficient list:
{0.9624236501,
 0.3208078834,
 0.2016899688,
 0.1504488871,
 0.1214607512,
 0.1026212053,
 0.0893022576,
 0.0793381350,
 0.0715744272,
 0.0653369312,
 0.0602042426,
 0.0558987698,
 0.0522298390}


2. On-shell leading high-temperature partition function
-------------------------------------------------------

F(x) = (beta^2/r^2) log Z_saddle^(0)(x)

F(x) =
  1.9232910450553509
+ 1.9232910450553500 y
+ 1.9454393937640502 y^2
+ 1.9673340434165831 y^3
+ 1.9865928605520466 y^4
+ 2.0032967002821030 y^5
+ 2.0178596200410080 y^6
+ 2.0306743596872420 y^7
+ 2.0420594485010684 y^8
+ 2.0522645365179790 y^9
+ 2.0614847541975830 y^10
+ 2.0698737653799917 y^11
+ 2.0775538927940890 y^12
+ O(y^13).

Equivalently,

(beta^2/r^2) log Z_saddle^(0)(x) =
  1.9232910450553509
+ 1.9232910450553500 (1-x^2)
+ 1.9454393937640502 (1-x^2)^2
+ 1.9673340434165831 (1-x^2)^3
+ 1.9865928605520466 (1-x^2)^4
+ 2.0032967002821030 (1-x^2)^5
+ 2.0178596200410080 (1-x^2)^6
+ 2.0306743596872420 (1-x^2)^7
+ 2.0420594485010684 (1-x^2)^8
+ 2.0522645365179790 (1-x^2)^9
+ 2.0614847541975830 (1-x^2)^10
+ 2.0698737653799917 (1-x^2)^11
+ 2.0775538927940890 (1-x^2)^12
+ O((1-x^2)^13).

Coefficient list:
{1.9232910450553509,
 1.9232910450553500,
 1.9454393937640502,
 1.9673340434165831,
 1.9865928605520466,
 2.0032967002821030,
 2.0178596200410080,
 2.0306743596872420,
 2.0420594485010684,
 2.0522645365179790,
 2.0614847541975830,
 2.0698737653799917,
 2.0775538927940890}

Notes
-----
- These are the numerical Taylor coefficients in powers of y = 1 - x^2.
- The thermal-mass coefficients are rounded to 10 decimal places.
- The log Z coefficients are written with the precision used in the plotting input.
- If the expansion is rewritten in powers of x^2 - 1, all odd-power coefficients change sign.

